Ginkgo -- A Math Library designed for Platform Portability

The first associations to software sustainability might be the existence of a continuous integration (CI) framework; the existence of a testing framework composed of unit tests, integration tests, and end-to-end tests; and also the existence of software documentation. However, when asking what is a common deathblow for a scientific software product, it is often the lack of platform and performance portability. Against this background, we designed the Ginkgo library with the primary focus on platform portability and the ability to not only port to new hardware architectures, but also achieve good performance. In this paper we present the Ginkgo library design, radically separating algorithms from hardware-specific kernels forming the distinct hardware executors, and report our experience when adding execution backends for NVIDIA, AMD, and Intel GPUs. We also comment on the different levels of performance portability, and the performance we achieved on the distinct hardware backends.

==> codes/cuda_example.cu <==
namespace kernel {
  template <int value>
  __global__ void set_value(const int num, int *__restrict__ array) {
    auto tid = blockDim.x * blockIdx.x + threadIdx.x;
    if (tid < num) {
      array[tid] = value;
    }
  }
}
int main() {
  // allocation of memory and calculation of grid/block_size
  constexpr int value = 3;
  kernel::set_value<value>
    <<<dim3(grid_size), dim3(block_size)>>> (
      num, array);
  return 0;
}

==> codes/cuda_example_small.cu <==
template <int value>
__global__ void dummy_kernel(const int num, int *__restrict__ array) {
  // kernel_code
}
int main() {
  // allocation of memory and calculation of grid/block_size
  dummy_kernel<4> <<<dim3(grid_size), dim3(block_size)>>>(num, array);
  return 0;
}


==> codes/cuda_reduce.cu <==
namespace kernel {
  template <int Size, typename ValueType>
  __global__ void reduce(ValueType *__restrict__ data) {
    auto global_tid = blockIdx.x * blockDim.x + threadIdx.x;
    auto local_data = data[global_tid];
    auto group = group::tiled_partition<Size>(group::this_thread_block());
    #pragma unroll
    for (int bitmask = 1; bitmask < group.size(); bitmask <<= 1) {
      const auto remote_data = group.shfl_xor(local_data, bitmask);
      local_data = local_data + remote_data;
    }
    data[global_tid] = local_data;
  }
} // namespace kernel
int main() {
  // allocation of memory and calculation of grid/block_size
  kernel::reduce<4><<<dim3(grid_size), dim3(block_size)>>>(data);
  return 0;
}

==> codes/easy_to_use.cpp <==
 #include <ginkgo/ginkgo.hpp>
 #include <iostream>
 
 int main()
 {
     // Instantiate a GPU executor
     auto gpu = 
-        gko::CudaExecutor::create(
+        gko::HipExecutor::create(
            0,
            gko::OmpExecutor::create());
     // Read data
     auto A = gko::read<gko::matrix::Csr<>>(std::cin, gpu);
     auto b = gko::read<gko::matrix::Dense<>>(std::cin, gpu);
     auto x = gko::read<gko::matrix::Dense<>>(std::cin, gpu);
     // Create the solver
     auto solver =
         gko::solver::Cg<>::build()
             .with_preconditioner(gko::preconditioner::Jacobi<>::build().on(gpu))
             .with_criteria(
                 gko::stop::Iteration::build().with_max_iters(1000u).on(gpu),
                 gko::stop::ResidualNormReduction<>::build()
                     .with_reduction_factor(1e-15)
                     .on(gpu))
             .on(gpu);
     // Solve system
     solver->generate(give(A))->apply(lend(b), lend(x));
     // Write result
     write(std::cout, lend(x));
 }

==> codes/hip_example.hip.cpp <==
namespace kernel {
  template <int value>
  __global__ void set_value(const int num, int *__restrict__ array) {
    auto tid = blockDim.x * blockIdx.x + threadIdx.x;
    if (tid < num) {
      array[tid] = value;
    }
  }
}
int main() {
  // allocation of memory and calculation of grid/block_size
  constexpr int value = 3;
  hipLaunchKernelGGL(
    HIP_KERNEL_NAME(kernel::set_value<value>),
    dim3(grid_size), dim3(block_size), 0, 0,
    num, array);
  return 0;
}

==> codes/hip_example_small.hip.cpp <==
template <int value>
__global__ void dummy_kernel(const int num, int *__restrict__ array) {
  // kernel_code
}
int main() {
  // allocation of memory and calculation of grid/block_size
  hipLaunchKernelGGL(HIP_KERNEL_NAME(dummy_kernel<4>), dim3(grid_size),
                     dim3(block_size), 0, 0, num, array);
  return 0;
}


==> codes/hip_reduce.hip.cpp <==
namespace kernel {
  template <int Size, typename ValueType>
  __global__ void reduce(ValueType *__restrict__ data) {
    auto global_tid = blockIdx.x * blockDim.x + threadIdx.x;
    auto local_data = data[global_tid];
    #pragma unroll
    for (int bitmask = 1; bitmask < Size; bitmask <<= 1) {
      const auto remote_data = __shfl_xor(local_data, bitmask, Size);
      local_data = local_data + remote_data;
    }
    data[global_tid] = local_data;
  }
} // namespace kernel
int main() {
  // allocation of memory and calculation of grid/block_size
  hipLaunchKernelGGL(
    HIP_KERNEL_NAME(kernel::reduce<4>),
    dim3(grid_size), dim3(block_size), 0, 0,
    data);
  return 0;
}

==> codes/reduce_kernel.cpp <==
 template <int Size, typename ValueType>
 __global__ void reduce(ValueType *__restrict__ data, int inner_loops) {
   auto local_data = data[threadIdx.x];
   for (int i = 0; i < inner_loops; i++) {
+    auto group = group::tiled_partition<Size>(group::this_thread_block());
     #pragma unroll
-    for (int bitmask = 1; bitmask < Size; bitmask <<= 1) {
+    for (int bitmask = 1; bitmask < group.size(); bitmask <<= 1) {
-      const auto remote_data = __shfl_xor(local_data, bitmask, Size);
+      const auto remote_data = group.shfl_xor(local_data, bitmask);
       local_data = local_data + remote_data;
     }
   }
   data[threadIdx.x] = local_data;
 }

==> codes/reduction.cu <==
namespace kernel {

template <int scale>
__global__ void scale_reduce(
    const int num,
    int *__restrict__ array,
    int *__restrict__ result)
    __launch_bounds__(256) {
  auto tid = blockDim.x * blockIdx.x + threadIdx.x;
  auto val = (tid < num) ? array[tid] : 0;
  for (int delta = warpSize; delta > 0; delta /= 2) {
    val += __shfl_down(val, delta);
  }
  if (tid % warpSize == 0) {
    atomicAdd(result * scale, val);
  }
}

} // namespace kernel

int main(){
  // allocation of memory
  // calculation of grid/block_size
  constexpr int scale = 3;
  kernel::scale_reduce<scale>
    <<<dim3(grid_size), dim3(block_size)>>>(
      num, array, result);
  return 0;
}

==> codes/workflow_example.cu <==
// Move all platform settings to cuda/base/config.hpp
constexpr int warp_size = 32;
namespace kernel {
  template <int Size, typename ValueType>
  __global__ void reduce(ValueType *__restrict__ data)
    __launch_bounds__(warp_size) {
    // use config::warp_size to fit all platform
    auto local_data = data[threadIdx.x];
    auto group = group::tiled_partition<Size>(group::this_thread_block());
    #pragma unroll
    for (int bitmask = 1; bitmask < group.size(); bitmask <<= 1) {
      const auto remote_data = group.shfl_xor(local_data, bitmask);
      local_data = local_data + remote_data;
    }
    data[threadIdx.x] = local_data;
  }
  // The above kernel will move to common/path/to/reduce.hpp.inc

  // Uncomment after moving the above code to common
  // #include "common/path/to/reduce.hpp.inc"
} // namespace kernel
int main() {
  // allocation of memory and calculation of grid/block_size
  kernel::reduce<4><<<dim3(grid_size), dim3(block_size)>>>(data);
  return 0;
}


==> codes/workflow_example.hip.cpp <==
// Set config::warp_size to 64 on AMD, 32 on NVIDIA
#include "hip/base/config.hpp"
namespace kernel {
  #include "common/path/to/reduce.hpp.inc"
}
int main() {
  // allocation of memory and calculation of grid/block_size
  hipLaunchKernelGGL(
    HIP_KERNEL_NAME(kernel::reduce<4>),
    dim3(grid_size), dim3(block_size), 0, 0,
    data);
  return 0;
}

